CSS Circuits: useful quantum circuits that can be simulated with $O(1)$ cost per gate

"CSS circuits" are quantum circuits generated by $X$, $Z$, $M_X$, $M_Z$, and CNOT gates. Although CSS circuits are extremely restrictive, they can implement important quantum protocols like teleportation, error correction, and entanglement purification. We present a simple CSS circuit simulator that uses $O(1)$ work per gate. The simulator corresponds to a local hidden variable model, so we use Bell inequalities to prove the simulator can't also support Hadamard gates, CZ gates, or S gates. We note that CSS circuits appear ideal for benchmarking quantum error correction in the presence of atom loss errors.

==> simulator.py <==
import collections
import random

class CssCircuitSimulator:
   def __init__(self):
       # Qubits default to |0>, requiring stabilizer randomization of Z.
       self.zs = collections.defaultdict(lambda: random.random() < 0.5)
       self.xs = collections.defaultdict(bool)

   def x(self, target):
       self.xs[target] ^= True

   def z(self, target):
       self.zs[target] ^= True

   def cx(self, control, target):
       self.xs[target] ^= self.xs[control]  # bit flips propagate from control to target
       self.zs[control] ^= self.zs[target]  # phase kickback

   def mx(self, target) -> bool:
       self.xs[target] ^= random.random() < 0.5  # Stabilizer randomization.
       return self.zs[target]

   def mz(self, target) -> bool:
       self.zs[target] ^= random.random() < 0.5  # Stabilizer randomization.
       return self.xs[target]
